SBAMDT: Bayesian Additive Decision Trees with Adaptive Soft Semi-multivariate Split Rules

Bayesian Additive Regression Trees [BART, Chipman et al., 2010] have gained significant popularity due to their remarkable predictive performance and ability to quantify uncertainty. However, standard decision tree models rely on recursive data splits at each decision node, using deterministic decision rules based on a single univariate feature. This approach limits their ability to effectively capture complex decision boundaries, particularly in scenarios involving multiple features, such as spatial domains, or when transitions are either sharp or smoothly varying. In this paper, we introduce a novel probabilistic additive decision tree model that employs a soft split rule. This method enables highly flexible splits that leverage both univariate and multivariate features, while also respecting the geometric properties of the feature domain. Notably, the probabilistic split rule adapts dynamically across decision nodes, allowing the model to account for varying levels of smoothness in the regression function. We demonstrate the utility of the proposed model through comparisons with existing tree-based models on synthetic datasets and a New York City education dataset.

==> Output_Toy.R <==
rm(list=ls())
load("ToyExample_Real3.RData")
require(ComplexDomain)
library(cowplot)
library(grid)
library(gridExtra)
# load("EigV4_k1_Assign_30T_MA_q9_Lapl_XPSmooth_output_19.RData")
# round(a$AAE,4)*1000
# round(a$RMSE,4)*1000
# round(mean(a$crps_SBAMDT),4)*1000
# round(a$clppd,4)

Y_ho=Y_ho_rep[1,]
Y_ho_hat<-c()
Y_ho_hat<-cbind(Y_ho_hat,Y_ho)
load("Output_BART_ToyReal3.RData")
Y_ho_hat_BART=res_BART$Y_ho_hat
Y_ho_hat<-cbind(Y_ho_hat,res_BART$Y_ho_hat)
dim(res_BART$Y_ho_hat_mat)
 #VarC_BART=res_BART$VarC
 #length(VarC_BART)
 #VarC_BART=matrix(VarC_BART,2,1)

 sd_BART=apply(res_BART$Y_ho_hat_mat,2,sd)
 length(sd_BART)

load("Output_SBART_ToyReal3.RData")
Y_ho_hat_SBART=res_SBART$Y_ho_hat
Y_ho_hat<-cbind(Y_ho_hat,res_SBART$Y_ho_hat)

# VarC_SBART=res_SBART$VarC
# length(VarC_SBART)
# VarC_SBART=matrix(VarC_SBART,2,1)

 dim(res_SBART$Y_ho_hat_mat)
 sd_SBART=apply(res_SBART$Y_ho_hat_mat,2,sd)
 length(sd_SBART)


load("Output_BAMDT_ToyReal3.RData")
Y_ho_hat_BAMDT=res_BAMDT$Y_ho_hat
Y_ho_hat<-cbind(Y_ho_hat,Y_ho_hat_BAMDT)

 dim(res_BAMDT$Y_ho_hat_mat)
 sd_BAMDT=apply(res_BAMDT$Y_ho_hat_mat,2,sd)
 length(sd_BAMDT)

# VarC_BAMDT=res_BAMDT$VarC
# length(VarC_BAMDT)
# VarC_BAMDT=matrix(VarC_BAMDT,2,1)
# length(VarC_BAMDT)

load("Output_SkBAMDT_ToyReal3.RData")
Y_ho_hat_SkBAMDT=res_SkBAMDT$Y_ho_hat
VarC_SkBAMDT=res_SkBAMDT$VarC
Y_ho_hat<-cbind(Y_ho_hat,Y_ho_hat_SkBAMDT)

 dim(res_SkBAMDT$Y_ho_hat_mat)
 sd_SkBAMDT=apply(res_SkBAMDT$Y_ho_hat_mat,2,sd)
 length(sd_SkBAMDT)
 
 load("Output_S2BAMDT_ToyReal3.RData")
 Y_ho_hat_S2BAMDT=res_S2BAMDT$Y_ho_hat
 VarC_S2BAMDT=res_S2BAMDT$VarC
 Y_ho_hat<-cbind(Y_ho_hat,Y_ho_hat_S2BAMDT)
 
 dim(res_S2BAMDT$Y_ho_hat_mat)
 # sd_S2BAMDT=apply(res_S2BAMDT$Y_ho_hat_mat,2,sd)
 # length(sd_S2BAMDT)

# length(VarC_SkBAMDT)
# VarC_SkBAMDT=matrix(VarC_SkBAMDT,11,1)

# load("Output_S2BAMDT_XPSmoothReal.RData")
# Y_ho_hat_S2BAMDT=res_S2BAMDT$Y_ho_hat
# Y_ho_hat<-cbind(Y_ho_hat,Y_ho_hat_S2BAMDT)
# 
# VarC_S2BAMDT=res_S2BAMDT$VarC
# dim(res_S2BAMDT$Y_ho_hat_mat)
# sd_S2BAMDT=apply(res_S2BAMDT$Y_ho_hat_mat,2,sd)
# VarC_S2BAMDT=matrix(VarC_S2BAMDT,11,1)
# 
# length(sd_S2BAMDT)
# length(VarC_S2BAMDT)

legend_title <- ""
out_min=min(Y_ho_hat,f_ho_true)
out_max=max(Y_ho_hat,f_ho_true)
library(ggplot2)

# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2]))  
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_BART))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2]))  
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_SBART))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2]))  
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_BAMDT))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2])) 
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_SkBAMDT))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2])) 
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_S2BAMDT))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2])) 
# 
# 

library(sf)

p1<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = f_ho_true))+
  scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
  labs(x = bquote(x[1]), y = bquote(x[2]),caption = "Ground Truth")+ 
  theme(legend.position="none")+theme(text = element_text(size=20))


p2<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_BART))+
  scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
  labs(x = bquote(x[1]), y = bquote(x[2]),caption = "BART")+
  theme(legend.position="none")+theme(text = element_text(size=20))

 
p3<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_SBART))+
  scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
  labs(x = bquote(x[1]), y = bquote(x[2]),caption = "SBART")+
  theme(legend.position="none")+theme(text = element_text(size=20))
 
p4<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_BAMDT))+
  scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
  labs(x = bquote(x[1]), y = bquote(x[2]),caption = "BAMDT")+
  theme(legend.position="none")+theme(text = element_text(size=20))

p5<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_SkBAMDT))+
  scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
  labs(x = bquote(x[1]), y = bquote(x[2]),caption = "Sk-BAMDT")+
  theme(text = element_text(size=20))+theme(legend.position="none")

p6<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = Y_ho_hat_S2BAMDT))+
  scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
  labs(x = bquote(x[1]), y = bquote(x[2]),caption = "S2-BAMDT")+
  theme(text = element_text(size=20))+theme(legend.position="right")

library(egg)
ggpubr::ggarrange(p1, p2,p3,p4,p5, p6,common.legend=TRUE,nrow=2, ncol=3,widths = c(3,3,3))

ggarrange(p1, p2,p3,p4,p5, p6,nrow=2, ncol=3,widths = c(3,3,3))



##########################################################################3
library(ggplot2)
error_hat<-c()
error_SkBAMDT=abs(Y_ho_hat_SkBAMDT-Y_ho)
error_hat<-cbind(error_hat,error_SkBAMDT)
error_S2BAMDT=abs(Y_ho_hat_S2BAMDT-Y_ho)
error_hat<-cbind(error_hat,error_S2BAMDT)
error_BART=abs(Y_ho_hat_BART-Y_ho)
error_hat<-cbind(error_hat,error_BART)
error_BAMDT=abs(Y_ho_hat_BAMDT-Y_ho)
error_hat=cbind(error_hat,error_BAMDT)
error_SBART=abs(Y_ho_hat_SBART-Y_ho)
error_hat=cbind(error_hat,error_SBART)

out_min=min(error_hat)
out_max=max(error_hat)
library(ggplot2)


legend_title <- ""
out_min=min(error_hat)
out_max=max(error_hat)
library(ggplot2)

# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_SkBAMDT))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2])) 
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_S2BAMDT))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2])) 
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_BAMDT))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2]))
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_BART))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2]))
# 
# ggplot() + 
#   geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_SBART))+
#   scale_color_gradientn(legend_title,colors = rainbow(5), limits = c(out_min, out_max)) +
#   labs(x = bquote(s[1]), y = bquote(s[2]))
# 
##############################################################################
 
p1<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_BART))+
  scale_color_gradient(legend_title,low="white", high="red",limits = c(out_min, out_max),
                       guide = guide_colorbar(frame.colour = "black", ticks.colour = "black"))+
  theme(legend.position="left")+
  labs(x = bquote(x[1]), y = bquote(x[2]), caption="BART")+theme(text = element_text(size=20))
 
                    
p2<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_SBART))+
  scale_color_gradient(legend_title,low="white", high="red",limits = c(out_min, out_max),
                       guide = guide_colorbar(frame.colour = "black", ticks.colour = "black"))+
  theme(legend.position="none")+
  labs(x = bquote(x[1]), y = bquote(x[2]),caption="SBART")+theme(text = element_text(size=20))

p3<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_BAMDT))+
  scale_color_gradient(legend_title,low="white", high="red",limits = c(out_min, out_max),
                       guide = guide_colorbar(frame.colour = "black", ticks.colour = "black"))+
  theme(legend.position="none")+
  labs(x = bquote(x[1]), y = bquote(x[2]),caption="BAMDT")+theme(text = element_text(size=20))

p4<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_SkBAMDT))+
  scale_color_gradient(legend_title,low="white", high="red",limits = c(out_min, out_max),
                       guide = guide_colorbar(frame.colour = "black", ticks.colour = "black"))+
  theme(legend.position="none")+
  labs(x = bquote(x[1]), y = bquote(x[2]),caption="Sk-BAMDT")+theme(text = element_text(size=20))

p5<-ggplot() +
  geom_point(aes(x = coords_ho[,1], y = coords_ho[,2], col = error_S2BAMDT))+
  scale_color_gradient(legend_title,low="white", high="red",limits = c(out_min, out_max),
                       guide = guide_colorbar(frame.colour = "black", ticks.colour = "black"))+
  theme(legend.position="none")+
  labs(x = bquote(x[1]), y = bquote(x[2]),caption="Sk-BAMDT")+theme(text = element_text(size=20))

 
 
ggpubr::ggarrange(p1, p2,p3,p4,p5,common.legend = TRUE, nrow=2, ncol=3,widths = c(3,3,3))

 

 





 


 

 
